Strict Bott-Samelson Resolutions of Schubert Varieties

We explore the relationship between two desingularization techniques for Schubert varieties. The Bott-Samelson resolution is the more common of the two, but it fails to encompass many properties that Hironaka resolutions provide, in particular, being an isomorphism over the smooth locus. Using a computer search, a list of cases where Bott-Samelson resolutions having this "strictness" property is compiled for the $n=5,6$ cases. A conjecture based on these results is formulated and is subsequently verified for $n=7,8$. A comparison between Bott-Samelson resolutions and blow-ups is also provided.

==> anc/RevisedSageProgram_StrictResolution.sagews <==
import sage.combinat.permutation as permutation

# Initiation of permutation group used for permutation and Bruhat ordering computations. This can be adjusted for higher dimensional cases as needed.
k = 5 # Set k for dealing with permutations in S_k.
S = Permutations(k)
s = S.simple_reflections()
e = S.identity()


# Compiles a list of singular Schubert varieties. This can be adjusted to also avoid the permutations found in Conjecture 4.1.
admissible_perms = [] # A list of all the permutations w for which X^w is singular.
for w in S:
    if Permutation(w).pattern_positions([3,4,1,2]):
        admissible_perms.append(w)
    if Permutation(w).pattern_positions([4,2,3,1]):
        admissible_perms.append(w)



# Computes the fibres of the product map on Bruhat intervals (the input L and R) that are not one-to-one.
def product_map(L,R):
    N = [[e,0]] # List of 2-tuples where the first entry is a point in the image of the product map, and the second entry counts the cardinality of the fibre.
    in_the_list = 0 # An indicator variable used to determine whether a given product is in the list N.
    Q =[] # List of all points in the image where the map is not injective.

    for x in L:
        for y in R:
            in_the_list = 0
            for i in range(len(N)):
                if N[i][0]== x*y: # If the product x*y is already in the list N, the size of the fibre increases by 1.
                    N[i][1] = N[i][1]+1
                    in_the_list =1
            if  in_the_list == 0: # Otherwise, add x*y to the list N.
                N.append([x*y,1])
    for i in range(len(N)): # Any point in the image where the map is not injective is added to Q.
        if N[i][1]!=1:
            Q.append(N[i][0])
    return Q



# The input is a permutation w in S_k (usually taken from admissible_perms), and the output is the singular locus of X^w, written as reduced words in simple reflections. 
# We use the pattern avoidance criteria provided by Alexander Woo and Alexander Yong in "Governing Singularities of Schubert Varieties".
# The criteria is inductive in nature, so only the k = 4,5,6,7,8 cases are included.
# The criteria provides a pair of permutations, such as [[1,3,2,4],[3,4,1,2]], which is used as follows:  Suppose we want to find the singularities of [1,4,5,2,3] based on this pair. We look for where [3,4,1,2] embeds in [1,4,5,2,3], which happens to be positions [1,2,3,4] (indexing starts at 0). We now create a new permutation which fixes all values of [1,4,5,2,3] not mentioned in the position vector [1,2,3,4], and permute the remaining values using [1,3,2,4]. This new permutation is [1,2,4,3,5]. This says that X^[1,4,5,2,3] is singular at X^[1,2,4,3,5]. In other words, in a pair of general permutations [u,v] being interval embedded into some w, the v is used to find the positions of w under consideration, and the u is used to permute the values in those positions.
def sing(w):
    L = [] # List of 3-tuples [u,v,w] where [w,v] are the permutations used for finding the singular locus of X^w (see above for how to use this pair). For programming purposes, it is easier to write the values of w as a position vector u in terms of v. For examples, [1,3,2,4] from above will be written as the position vector [3,1,4,2] because 1 is in the 3rd position of [3,4,1,2], and 3 is in position 1, and 2 is in position 4, and 4 is in position 2. Therefore, L will record the pair [[3,1,4,2],[3,4,1,2]].
    Sing = [] # List of (maximal) permutations v such that X^w is singular at X^v (and in particular is singular at X^u for u\leq v)
    Simple_Sing =[] # A list of permutations in Sing written as words in simple reflections including all words below them in strong Bruhat order.
    L = [[[2,4,1,3],[4,2,3,1],[2,1,4,3]],[[3,1,4,2],[3,4,1,2],[1,3,2,4]],[[2,5,1,3,4],[5,2,4,3,1],[2,1,5,4,3]],[[2,3,5,1,4],[5,3,2,4,1],[3,2,1,5,4]],[[3,1,5,2,4],[3,5,1,4,2],[1,3,2,5,4]],[[2,4,1,5,3],[4,2,5,1,3],[2,1,4,3,5]],[[4,1,3,5,2],[4,5,3,1,2],[1,4,3,2,5]],[[2,6,1,3,4,5],[6,2,5,4,3,1],[2,1,6,5,4,3]],[[2,3,6,1,4,5],[6,3,2,5,4,1],[3,2,1,6,5,4]],[[2,3,4,6,1,5],[6,4,3,2,5,1],[4,3,2,1,6,5]],[[3,1,6,2,4,5],[3,6,1,5,4,2],[1,3,2,6,5,4]],[[2,4,1,6,3,5],[4,2,6,1,5,3],[2,1,4,3,6,5]],[[2,3,5,1,6,4],[5,3,2,6,1,4],[3,2,1,5,4,6]],[[5,1,3,4,6,2],[5,6,4,3,1,2],[1,5,4,3,2,6]],[[2,7,1,3,4,5,6],[7,2,6,5,4,3,1],[2,1,7,6,5,4,3]],[[2,3,7,1,4,5,6],[7,3,2,6,5,4,1],[3,2,1,7,6,5,4]],[[2,3,4,7,1,5,6],[7,4,3,2,6,5,1],[4,3,2,1,7,6,5]],[[2,3,4,5,7,1,6],[7,5,4,3,2,6,1],[5,4,3,2,1,7,6]],[[3,1,7,2,4,5,6],[3,7,1,6,5,4,2],[1,3,2,7,6,5,4]],[[2,4,1,7,3,5,6],[4,2,7,1,6,5,3],[2,1,4,3,7,6,5]],[[2,3,5,1,7,4,6],[5,3,2,7,1,6,4],[3,2,1,5,4,7,6]],[[2,3,4,6,1,7,5],[6,4,3,2,7,1,5],[4,3,2,1,6,5,7]],[[6,1,3,4,5,7,2],[6,7,5,4,3,1,2],[1,6,5,4,3,2,7]],[[2,8,1,3,4,5,6,7],[8,2,7,6,5,4,3,1],[2,1,8,7,6,5,4,3]],[[2,3,8,1,4,5,6,7],[8,3,2,7,6,5,4,1],[3,2,1,8,7,6,5,4]],[[2,3,4,8,1,5,6,7],[8,4,3,2,7,6,5,1],[4,3,2,1,8,7,6,5]],[[2,3,4,5,8,1,6,7],[8,5,4,3,2,7,6,1],[5,4,3,2,1,8,7,6]],[[2,3,4,5,6,8,1,7],[8,6,5,4,3,2,7,1],[6,5,4,3,2,1,8,7]],[[2,3,4,5,7,1,8,6],[7,5,4,3,2,8,1,6],[5,4,3,2,1,7,6,8]],[[2,3,4,6,1,8,5,7],[6,4,3,2,8,1,7,5],[4,3,2,1,6,5,8,7]],[[2,3,5,1,8,4,6,7],[5,3,2,8,1,7,6,4],[3,2,1,5,4,8,7,6]],[[2,4,1,8,3,5,6,7],[4,2,8,1,7,6,5,3],[2,1,4,3,8,7,6,5]],[[3,1,8,2,4,5,6,7],[3,8,1,7,6,5,4,2],[1,3,2,8,7,6,5,4]],[[7,1,3,4,5,6,8,2],[7,8,6,5,4,3,1,2],[1,7,6,5,4,3,2,8]]]
    for r in L:
        P = r[0] # The command pattern_positions() will return the list of positions where the pattern r[1] appears in w, where positions are indexed starting at 0.
                 # For example, Permutation([4,2,3,1,5]).pattern_positions([4,2,3,1]) would return [0,1,2,3].
        if Permutation(w).pattern_positions(r[1]): 
            for m in Permutation(w).pattern_positions(r[1]):
                counter = 0
                Q =[] # This is used to temporarily store the permutation associated to the pattern embedding m.
                for n in range(len(w)):# This loop creates the permutation Q corresponding to a new singular point X^Q.
                    if n == m[counter]:
                        Q.append(w[m[P[counter]-1]]) # w[m[P[counter]-1]] gives the value of w at the position corresponding to P=r[0].
                        if n != m[len(m)-1]:
                            counter = counter +1 # Indexing counter doesn't require the for loop to start over since m is a vector with increasing entries.
                    else:
                        Q.append(w[n]) # If a position n was not relevant to m, then Q uses the value of w at n.
                length1 = Permutation(w).length() -  Permutation(Q).length()
                length2 = Permutation(r[1]).length() - Permutation(r[2]).length()
                if length1 == length2: # Checks that the pattern embedding is actually an interval embedding as specified in "Governing Singularities of Schubert 
                    Sing.append(Q)     # Varieties". It turns out that interval pattern embeddings can be found in this case using just the usual pattern 
                                       # embeddings. In other words, this length verification is not needed for singular locus computations.           
        P =[]
    for w in Sing: # Converts permutations in Sing into a word in simple reflections and adjoins all words below it in strong Bruhat order.
        x = Permutation(w).reduced_word() # Writes w as a word in simple reflections (returns a tuple of numbers).
        v = e
        for y in x:
            v = v*s[y] # Actually multiplies out the simple reflections indexed by x. This format is needed for the product_map function.
        for a in v.bruhat_smaller():
            Simple_Sing.append(a) # Appends every element in the Bruhat interval from [e,v].
    Simple_Sing_2 = uniq(Simple_Sing) # Trims repeated items in the list.
    return Simple_Sing_2 # Returns a full list words for permutations v where X^w is singular at X^v.




# The input is a permutation Z (for example, Z = [5,6,4,3,1,2]). This function computes all divisions (or slices) of each reduced word for Z. We can represent this division as the 2-tuple Q = (w_1,w_2) where w_1w_2 is a reduced word for Z. The function then checks where the BS^Q map is not bijective, and determines whether any smooth points fall into this set. If the BS^Q map is strict, the function is terminated and "strict" is printed out. Otherwise, no division of any reduced word worked, and "not strict" is printed.
def check_slice (Z):
    
    Sing = Set(sing(Z)) # Computes the T-fixed points where X^Z is singular.
    P = Permutation(Z).reduced_words() # Computes a list of all reduced words for Z, written as tuple of numbers corresponding to generators. For example, [1,2,1]  corresponds to s1*s2*s1.  

    for w in P:
        D = [] # For a given reduced word w, all divisions are computed and stored temporarily as a list of 2-tuples. For example, for [1,2,1] D = {[[1],[2,1]],
               # [[1,2],[1]]}.
        for r in range(len(w)-1):
            D.append([w[0:r+1],w[r+1:]])
        for x in D:
            L=[]
            R=[]
            v=e
            u=e
            for y in x[0]: # These for loops convert the tuples in D into actual products of simple reflections (needed for the product_map function).
                v = v*s[y]
            for z in x[1]:
                u = u*s[z]
            L = v.bruhat_smaller() # List of all Weyl group elements below v and u (labelled L and R respectively for left slice and right slice).
            R = u.bruhat_smaller() 
            Prod = Set(product_map(L,R))
            X = Prod.difference(Sing)
            if X.is_empty()== True: # This is only executed in the case that the BS^Q map is strict.
                print "Strict"
                return

    print "Not strict" 


for w in admissible_perms:# This for loop checks all cases in admissible_perms. Due to increased computing time for m>5, this should be adjusted to check more                                 # complicated cases one at a time.
    print w
    check_slice (w)  
    print "-----------------"
print "Done"










